Hazelcast Jet: Low-latency Stream Processing at the 99.99th Percentile

Jet is an open-source, high-performance, distributed stream processor built at Hazelcast during the last five years. Jet was engineered with millisecond latency on the 99.99th percentile as its primary design goal. Originally Jet's purpose was to be an execution engine that performs complex business logic on top of streams generated by Hazelcast's In-memory Data Grid (IMDG): a set of high-performance, in-memory, partitioned and replicated data structures. With time, Jet evolved into a full-fledged, scale-out stream processor that can handle out-of-order streams and exactly-once processing guarantees. Jet's end-to-end latency lies in the order of milliseconds, and its throughput in the order of millions of events per CPU-core. This paper presents main design decisions we made in order to maximize the performance per CPU-core, alongside lessons learned, and an empirical performance evaluation.

==> figures/latencies/cleanup.sh <==
#!/bin/bash



for file in `ls histograms`
do

	cat histograms/$file  |  tail -n +3 | tail -r | tail -n +6 | tr -s ' ' | cut -d' ' -f 3 -f 2 | sed -e "s/ /,/g" > $file.table #


done




==> figures/latencies/plot.sh <==
#!/bin/sh
#
#  * Written by Gil Tene of Azul Systems, and released to the public domain,
#  * as explained at http://creativecommons.org/publicdomain/zero/1.0/
#
# This script uses gnuplot to plot the percentile distribution in the
# input files provided. run with "-h" option for an expected usage description.
#
# The script assumes the input files contain ".hgrm" formatted output such
# as the one provided by HdrHistogram. The 4th column in the input files is
# expected to be the value of 1/(1-percentile) (for a given percentile),
# and the 1st column in the input files is expected to be the value at the
# given percentile.
#

reading_SLA_NAME=0
reading_OUTPUT_NAME=0
helpFlagFound=0
SLA_NAME=
FILES=
OUTPUT_FILENAME=
reading_maxvalue=0
maxvalue=

for var in $@; do
	if [ $reading_SLA_NAME -eq 1 ]; then
		SLA_NAME=$var
		reading_SLA_NAME=0
	elif [ $reading_OUTPUT_NAME -eq 1 ]; then
		OUTPUT_FILENAME=$var
		reading_OUTPUT_NAME=0
	elif [ $reading_maxvalue -eq 1 ]; then
		maxvalue="set yrange [0:$var]"
		reading_maxvalue=0
	elif [ $var = "-h" ]; then
		helpFlagFound=1
	elif [ $var = "-o" ]; then
		reading_OUTPUT_NAME=1
	elif [ $var = "-s" ]; then
		reading_SLA_NAME=1
	elif [ $var = "-m" ]; then
		reading_maxvalue=1
	else
		FILES="$FILES $var"
	fi
done

message()
{
    echo "$@" >&2
}

if [ $helpFlagFound -eq 1 ]; then
	message "Usage: make_percentile_plot [-o output_file] [-s sla_file] histogram_file ..."
	exit 255
fi

echo "1.0	0.0	0%" > ./xlabels.dat
echo "10.0	0.0	90%" >> ./xlabels.dat
echo "100.0	0.0	99%" >> ./xlabels.dat
echo "1000.0	0.0	99.9%" >> ./xlabels.dat
echo "10000.0	0.0	99.99%" >> ./xlabels.dat
echo "100000.0	0.0	99.999%" >> ./xlabels.dat
echo "1000000.0	0.0	99.9999%" >> ./xlabels.dat
echo "10000000.0	0.0	99.99999%" >> ./xlabels.dat

IndividualFilePlotCommands="'./xlabels.dat' with labels center offset 0, 1.5 point"
for file in $FILES; do
	IndividualFilePlotCommands="$IndividualFilePlotCommands, '$file' using 4:1 with lines"
done

if [ $SLA_NAME ]; then
	IndividualFilePlotCommands="$IndividualFilePlotCommands, '$SLA_NAME' with lines ls 1"
	message plotting "{ " $FILES " }" with SLA $SLA_NAME
else
	message plotting "{ " $FILES " }"
fi

message command will be:
message $IndividualFilePlotCommands

(
    echo "#plot commands"
    echo "set terminal pdf size 600,600"
    if [ $OUTPUT_FILENAME ]; then
        echo "set output '$OUTPUT_FILENAME'"
    fi
    echo "set logscale x"
    echo "unset xtics"
    echo "$maxvalue"
    echo "set key top left"
    echo "set style line 1 lt 1 lw 3 pt 3 linecolor rgb \"red\""
    echo "plot $IndividualFilePlotCommands"
) | gnuplot

